Birational geometry of Fano varieties of lines on cubic fourfolds containing pairs of cubic scrolls

We characterize the birational geometry of some hyperk\"ahler fourfolds of Picard rank $3$ obtained as the Fano varieties of lines on cubic fourfolds containing pairs of cubic scrolls. In each of the two cases considered, we identify all of the birational models, relating each model to familiar geometric constructions, and give explicit birational maps between them. We also provide structural results about the birational automorphism groups, giving generators in both cases and a full set of relations in one case. Finally, as a byproduct of our analysis, we obtain non-isomorphic cubic fourfolds whose Fano varieties of lines are birationally equivalent.

==> anc/BFMQexamples_generate.m <==
//////////////////////////////////////////////////////////////////////////////
// Here, we show how we generated the specific examples in Appendix A
//////////////////////////////////////////////////////////////////////////////

// A.1 The syzygetic pair
// If any check along the way doesn't return what we want, we start over

P5<x0,x1,x2,x3,x4,x5> := ProjectiveSpace(GF(29),5);
R<x0,x1,x2,x3,x4,x5>  := CoordinateRing(P5);

// The first scroll T1 will always be the following:
MT1:=Matrix(R, [[x0,x1,x2],[x2,x3,x4]]);
IdealT1:=ideal<R | [x5, Minor(MT1,[1,2],[1,2]), Minor(MT1,[1,2],[1,3]), Minor(MT1,[1,2],[2,3])]>;
T1:=Scheme(P5, IdealT1);

// This scroll contains the points p1=[1:1:0:0:0:0], p2=[0:0:0:1:1:0], and p3=[0:1:0:1:0:0], so we will construct T2 to 
// also contain these points:
Ip1:= ideal<R|[x2,x3,x4,x5,x0-x1]>;
Ip2:=ideal<R|[x0,x1,x2,x5,x3-x4]>;
Ip3:=ideal<R|[x0,x2,x4,x5,x1-x3]>;

// We do this by picking l0 to contain p1 and p3, l1 to contain p3, l2 to contain all of them, 
// l3 to contain p2, and l4 to contain p1 and p2:
L0:=[x0-x1+x3, x2, x4, x5];
l0:=&+[Random(-20,20)*c : c in L0];

L1:=[x0,x1 - x3,x2,x4,x5];
l1:=&+[Random(-20,20)*c : c in L1];

l2:=x5;

L3:=[x0,x1,x2,x3-x4,x5];
l3:=&+[Random(-20,20)*c : c in L3];

L4:=[x0-x1,x2,x3-x4,x5];
l4:=&+[Random(-20,20)*c : c in L4];

MT2:=Matrix(R, [[l0,l1,l2],[l2,l3,l4]]);
IdealT2:=ideal<R | [x2, Minor(MT2,[1,2],[1,2]), Minor(MT2,[1,2],[1,3]), Minor(MT2,[1,2],[2,3])]>;
T2:=Scheme(P5, IdealT2);

// We check that T1 and T2 meet in dimension 0 and degree 3:
int:=T1 meet T2;
Dimension(int);
Degree(int);

// Now we pick a random cubic polynomial so that the cubic fourfold contains T1 and T2:
newIdeal:=IdealT1 meet IdealT2;
deg3:=[g : g in Basis(newIdeal) | Degree(g) eq 3];

cubic:=&+[Random(-20,20)*c : c in deg3];
X:=Scheme(P5,cubic);

// We check that X is smooth, contains T1 and T2, and that Sigma = Y1 meet Y2 is smooth:
IsNonsingular(X);
T1 meet X eq T1;
T2 meet X eq T2;
Sigma:=X meet Scheme(P5,ideal<R|[x2,x5]>);
IsNonsingular(Sigma);


//////////////////////////////////////////////////////////////////////////////

// A.2 The non-syzygetic pair
// If any check along the way doesn't return what we want, we start over

P5<x0,x1,x2,x3,x4,x5> := ProjectiveSpace(GF(29),5);
R<x0,x1,x2,x3,x4,x5>  := CoordinateRing(P5);

// The first scroll T1 will always be the following:
MT1:=Matrix(R, [[x0,x1,x2],[x2,x3,x4]]);
IdealT1:=ideal<R | [x5, Minor(MT1,[1,2],[1,2]), Minor(MT1,[1,2],[1,3]), Minor(MT1,[1,2],[2,3])]>;
T1:=Scheme(P5, IdealT1);

// This scroll contains the point p=[0:1:0:1:0:0], so we will construct T2 to 
// also contain this point. We do this by making l0(p)=l2(p)=l4(p), and making l1 and l3 contain p
l0:=&+[Random(-20,20)*c : c in [x0,x1,x2,x3,x4,x5]];
z:=Evaluate(l0,[0,1,0,1,0,0]);

L1:=[x0,x1 - x3,x2,x4,x5];
l1:=&+[Random(-20,20)*c : c in L1];
l3:=&+[Random(-20,20)*c : c in L1];

l2temp:=&+[Random(-20,20)*c : c in [x0,x1,x2,x4,x5]];
l2:=l2temp+(z-MonomialCoefficient(l2temp,x1))*x3;

l4temp:=&+[Random(-20,20)*c : c in [x0,x1,x2,x4,x5]];
l4:=l4temp+(z-MonomialCoefficient(l4temp,x1))*x3;

MT2:=Matrix(R, [[l0,l1,l2],[l2,l3,l4]]);
IdealT2:=ideal<R | [x2, Minor(MT2,[1,2],[1,2]), Minor(MT2,[1,2],[1,3]), Minor(MT2,[1,2],[2,3])]>;
T2:=Scheme(P5, IdealT2);

// We check that T1 and T2 meet in dimension 0 and degree 1:
int:=T1 meet T2;
Dimension(int);
Degree(int);

// Now we pick a random cubic polynomial so that the cubic fourfold contains T1 and T2:
newIdeal:=IdealT1 meet IdealT2;
deg3:=[g : g in Basis(newIdeal) | Degree(g) eq 3];

cubic:=&+[Random(-20,20)*c : c in deg3];
X:=Scheme(P5,cubic);

// We check that X is smooth, contains T1 and T2, and that Sigma = Y1 meet Y2 is smooth:
IsNonsingular(X);
T1 meet X eq T1;
T2 meet X eq T2;
Sigma:=X meet Scheme(P5,ideal<R|[x2,x5]>);
IsNonsingular(Sigma);


==> anc/BFMQexamples_verify.m <==
//////////////////////////////////////////////////////////////////////////////
// Here, we verify the claims made about the specific examples in Appendix A
//////////////////////////////////////////////////////////////////////////////

// A.1 The syzygetic pair

P5<x0,x1,x2,x3,x4,x5> := ProjectiveSpace(GF(29),5);
R<x0,x1,x2,x3,x4,x5>  := CoordinateRing(P5);

cubic := 17*x0*x1*x2 + 19*x1^2*x2 + 9*x0*x2^2 + 10*x1*x2^2 + 18*x2^3 + 12*x0^2*x3 + 10*x0*x1*x3 + 8*x0*x2*x3 + 4*x1*x2*x3 + 27*x2^2*x3 +
    2*x0*x3^2 + 3*x2*x3^2 + 20*x0^2*x4 + 11*x0*x1*x4 + 23*x1^2*x4 + 11*x0*x2*x4 + 24*x1*x2*x4 + 14*x2^2*x4 + 7*x0*x3*x4 + 
    26*x1*x3*x4 + 19*x2*x3*x4 + 15*x0*x4^2 + 10*x1*x4^2 + 7*x0^2*x5 + 16*x0*x1*x5 + 18*x1^2*x5 + 22*x0*x3*x5 + 8*x1*x3*x5 + 
    23*x3^2*x5 + 18*x0*x4*x5 + 5*x1*x4*x5 + 7*x3*x4*x5 + 22*x4^2*x5 + 21*x1*x5^2 + 5*x3*x5^2 + 28*x4*x5^2 + 2*x5^3;

X:=Scheme(P5, cubic);

// X is smooth:
IsNonsingular(X);

// T1 is contained in X:
MT1 := Matrix(R, [[x0,x1,x2],[x2,x3,x4]]);
IdealT1 := ideal<R | [x5, Minor(MT1,[1,2],[1,2]), Minor(MT1,[1,2],[1,3]), Minor(MT1,[1,2],[2,3])]>;
T1 := Scheme(P5, IdealT1);

T1 meet X eq T1;

// Y1 is 6-nodal by construction:
Y1 := X meet Scheme(P5,x5);

// T2 is contained in X:
l0 := 17*x0 + 12*x1 + 12*x2 + 17*x3 + 7*x4 + 6*x5;
l1 := 17*x0 + 4*x1 + 17*x2 + 25*x3 + 18*x4 + 13*x5;
l2 := x5;
l3 := 10*x0 + 13*x1 + 12*x2 + 15*x3 + 14*x4 + 17*x5;
l4 := 16*x0 + 13*x1 + 9*x2 + 10*x3 + 19*x4 + 7*x5;
MT2 := Matrix(R, [[l0,l1,l2],[l2,l3,l4]]);
IdealT2 := ideal<R | [x2, Minor(MT2,[1,2],[1,2]), Minor(MT2,[1,2],[1,3]), Minor(MT2,[1,2],[2,3])]>;
T2 := Scheme(P5, IdealT2);

T2 meet X eq T2;

// Y2 is 6-nodal by construction:
Y2 := X meet Scheme(P5,x2);

// T1 and T2 meet in the 3 points stated:
RationalPoints(T1 meet T2);

// Sigma is smooth:
Sigma := Y1 meet Y2;
IsNonsingular(Sigma);

//////////////////////////////////////////////////////////////////////////////

// A.2 The non-syzygetic pair

P5<x0,x1,x2,x3,x4,x5> := ProjectiveSpace(GF(29),5);
R<x0,x1,x2,x3,x4,x5>  := CoordinateRing(P5);

cubic := 20*x0*x1*x2 + 4*x1^2*x2 + 15*x0*x2^2 + 17*x1*x2^2 + 6*x2^3 + 9*x0^2*x3 + 25*x0*x1*x3 + 27*x0*x2*x3 + 15*x1*x2*x3 +
    19*x2^2*x3 + 5*x0*x3^2 + 19*x2*x3^2 + 14*x0^2*x4 + 14*x0*x1*x4 + 9*x1^2*x4 + 23*x0*x2*x4 + 25*x1*x2*x4 + 21*x2^2*x4
    + 14*x0*x3*x4 + 10*x1*x3*x4 + 18*x2*x3*x4 + 8*x0*x4^2 + 11*x1*x4^2 + 10*x0^2*x5 + 4*x0*x1*x5 + 24*x1^2*x5 +
    22*x0*x3*x5 + 16*x1*x3*x5 + 17*x3^2*x5 + 5*x0*x4*x5 + 18*x1*x4*x5 + 25*x3*x4*x5 + 27*x4^2*x5 + 2*x0*x5^2 +
    28*x1*x5^2 + 21*x3*x5^2 + 28*x4*x5^2 + 13*x5^3;
    
X:=Scheme(P5, cubic);

// X is smooth:
IsNonsingular(X);

// T1 is contained in X:
MT1 := Matrix(R, [[x0,x1,x2],[x2,x3,x4]]);
IdealT1 := ideal<R | [x5, Minor(MT1,[1,2],[1,2]), Minor(MT1,[1,2],[1,3]), Minor(MT1,[1,2],[2,3])]>;
T1 := Scheme(P5, IdealT1);

T1 meet X eq T1;

// Y1 is 6-nodal by construction:
Y1 := X meet Scheme(P5,x5);
Dimension(SingularSubscheme(Y1));
Degree(SingularSubscheme(Y1));
IsReduced(SingularSubscheme(Y1));
    
// T2 is contained in X:
l0 := 26*x0 + 2*x1 + 8*x2 + 4*x3 + 5*x4 + 24*x5;
l1 := 13*x0 + 11*x1 + 22*x2 + 18*x3 + 6*x4 + 15*x5;
l2 := 12*x0 + 19*x1 + 15*x2 + 16*x3 + 17*x4 + 14*x5;
l3 := 18*x0 + 3*x1 + 18*x2 + 26*x3 + 18*x4 + 10*x5;
l4 := 28*x0 + 14*x1 + 5*x2 + 21*x3 + x4 + 3*x5;
MT2 := Matrix(R, [[l0,l1,l2],[l2,l3,l4]]);
IdealT2 := ideal<R | [x2, Minor(MT2,[1,2],[1,2]), Minor(MT2,[1,2],[1,3]), Minor(MT2,[1,2],[2,3])]>;
T2 := Scheme(P5, IdealT2);

T2 meet X eq T2;

// Y2 is 6-nodal by construction:
Y2 := X meet Scheme(P5,x2);
Dimension(SingularSubscheme(Y2));
Degree(SingularSubscheme(Y2));
IsReduced(SingularSubscheme(Y2));

// T3 is contained in X:
H3 := x0 + 24*x1 + x2 + x3 + 20*x4 + 9*x5;
Q1 := x1^2 + 17*x1*x3 + 27*x2*x3 + 9*x3^2 + 27*x1*x4 + 23*x2*x4 + 11*x3*x4 + 14*x4^2 + 24*x1*x5 + 13*x2*x5 + 10*x3*x5 +
    2*x4*x5 + 8*x5^2;
Q2 := x1*x2 + 25*x1*x3 + 20*x2*x3 + 5*x3^2 + 5*x1*x4 + 6*x2*x4 + 23*x3*x4 + 5*x4^2 + 20*x1*x5 + 2*x2*x5 + 24*x3*x5 + 3*x4*x5 +
    8*x5^2;
Q3 := x2^2 + 28*x1*x3 + 5*x2*x3 + 25*x3^2 + 20*x1*x4 + 14*x2*x4 + 15*x3*x4 + x4^2 + 27*x1*x5 + 15*x2*x5 + 10*x3*x5 + 2*x4*x5 +
    x5^2;
IdealT3 := ideal<R | [H3, Q1, Q2, Q3]>; 
T3:=Scheme(P5,IdealT3);

T3 meet X eq T3;

// Y3 is 6-nodal by construction:
Y3 := X meet Scheme(P5,H3);
Dimension(SingularSubscheme(Y3));
Degree(SingularSubscheme(Y3));
IsReduced(SingularSubscheme(Y3));

// The scrolls T1, T2, T3 meet in the points stated:
RationalPoints(T1 meet T2);
RationalPoints(T1 meet T3);
RationalPoints(T2 meet T3);

// There are only 4 6-nodal hyperplanes in X:
// Note that on a Dartmouth server, each loop below took ~6 hours to run!

// First, we check hyperplanes with the coefficient on x0 equal to 1
newllist1:=[];
for b,c,d,e,f in F do
  l:=x0+b*x1+c*x2+d*x3+e*x4+f*x5;
  Ycheck := X meet Scheme(P5,l);
  t:=Degree(SingularSubscheme(Ycheck));
  if t eq 6 or t gt 6 then
    Append(~newllist1,l);
  end if; 
end for;
newlist1;

// Next, we check hyperplanes with the coefficient on x0 equal to 0
newllist2:=[];
for b,c,d,e,f in F do
  l:=b*x1+c*x2+d*x3+e*x4+f*x5;
  Ycheck := X meet Scheme(P5,l);
  t:=Degree(SingularSubscheme(Ycheck));
  if t eq 6 or t gt 6 then
    Append(~newllist2,l);
  end if; 
end for;
newlist2;

// The surfaces Sigma12, Sigma13, and Sigma23 are smooth:
Sigma12 := Y1 meet Y2;
IsNonsingular(Sigma12);
Sigma13 := Y1 meet Y3;
IsNonsingular(Sigma13);
Sigma23 := Y2 meet Y3;
IsNonsingular(Sigma23);

